Marginalization Consistent Probabilistic Forecasting of Irregular Time Series via Mixture of Separable flows

Probabilistic forecasting models for joint distributions of targets in irregular time series with missing values are a heavily under-researched area in machine learning, with, to the best of our knowledge, only two Models have been researched so far: The Gaussian Process Regression model, and ProFITi. While ProFITi, thanks to using multivariate normalizing flows, is very expressive, leading to better predictive performance, it suffers from marginalization inconsistency: It does not guarantee that the marginal distributions of a subset of variables in its predictive distributions coincide with the directly predicted distributions of these variables. When asked to directly predict marginal distributions, they are often vastly inaccurate. We propose MOSES (Marginalization Consistent Mixture of Separable Flows), a model that parametrizes a stochastic process through a mixture of several latent multivariate Gaussian Processes combined with separable univariate Normalizing Flows. In particular, MOSES can be analytically marginalized, allowing it to directly answer a wider range of probabilistic queries than most competitors. Experiments on four datasets show that MOSES achieves both accurate joint and marginal predictions, surpassing all other marginalization consistent baselines, while only trailing slightly behind ProFITi in joint prediction, but vastly superior when predicting marginal distributions.

==> contents/fig/MI_demo/MI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean = (0, 0)\n",
    "cov = [[1, 0], [0, 1]]\n",
    "x = np.random.multivariate_normal(mean, cov, (10000))\n",
    "x.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.scatter(x[:,0], x[:,1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import norm\n",
    "import matplotlib as mpl\n",
    "\n",
    "# Configure matplotlib font settings\n",
    "mpl.rcParams['text.usetex'] = False  # not really needed\n",
    "font = {'size': 16}\n",
    "mpl.rc('font', **font)\n",
    "\n",
    "# Set random seed for reproducibility\n",
    "np.random.seed(42)\n",
    "\n",
    "# Step 1: Generate samples from a 2D joint distribution (bivariate Gaussian)\n",
    "mean = [0, 0]\n",
    "cov = [[1, 0], [0, 1]]  # covariance matrix\n",
    "n_samples = 10000\n",
    "\n",
    "# Generate samples from the joint distribution\n",
    "joint_samples = np.random.multivariate_normal(mean, cov, n_samples)\n",
    "X, Y = joint_samples[:, 0], joint_samples[:, 1]\n",
    "\n",
    "# Step 2: Compute actual marginals P(X) and P(Y)\n",
    "actual_marginal_x = norm.pdf(np.sort(X), np.mean(X), np.std(X))\n",
    "actual_marginal_y = norm.pdf(np.sort(Y), np.mean(Y), np.std(Y))\n",
    "\n",
    "# Step 3: Define \"predicted\" marginals (intentionally made inconsistent)\n",
    "predicted_marginal_x = norm.pdf(np.sort(X), np.mean(X) + 1, np.std(X) * 1.2)  # shifted and scaled\n",
    "predicted_marginal_y = norm.pdf(np.sort(Y), np.mean(Y) - 1, np.std(Y) * 0.8)  # shifted and scaled\n",
    "\n",
    "# Step 4: Create individual plots and save them as PDFs\n",
    "\n",
    "# 1. Joint distribution samples scatter plot\n",
    "plt.figure(figsize=(2, 2), constrained_layout=True)\n",
    "plt.scatter(X, Y, s=1, color='blue')\n",
    "# plt.title(r\"Joint Distribution $\\hat{p}(y_1, y_2)$\")\n",
    "# plt.xlabel(r\"y_1\")\n",
    "# plt.ylabel(r\"y_2\")\n",
    "plt.xticks([-5,0,5])\n",
    "plt.yticks([-5,0,5])\n",
    "plt.savefig('p_y.pdf')  # Save the figure as PDF\n",
    "plt.show()\n",
    "plt.close()  # Close the figure to free memory\n",
    "\n",
    "# 2. Actual vs Predicted Marginal P(X)\n",
    "plt.figure(figsize=(2, 2), constrained_layout=True)\n",
    "# plt.plot(np.sort(X), actual_marginal_x, label=r'Actual Marginal $\\hat{p}^{\\mathrm{marg}}(y_1)$', color='green')\n",
    "# plt.plot(np.sort(X), predicted_marginal_x, label=r'Predicted Marginal $\\hat{p}(y_1)$', linestyle='--', color='red')\n",
    "plt.plot(np.sort(X), actual_marginal_x, color='green')\n",
    "# plt.plot(np.sort(X), predicted_marginal_x, linestyle='--', color='red')\n",
    "plt.xticks([-5,0,5])\n",
    "plt.yticks([0,0.3,0.6])\n",
    "# plt.title(\"Actual vs Predicted Marginal P(y_1)\")\n",
    "# plt.tight_layout()\n",
    "plt.savefig('p_marg_y_1.pdf')  # Save the figure as PDF\n",
    "plt.show()\n",
    "plt.close()  # Close the figure to free memory\n",
    "\n",
    "# 3. Actual vs Predicted Marginal P(Y)\n",
    "plt.figure(figsize=(2, 2), constrained_layout=True)\n",
    "plt.plot(np.sort(Y), actual_marginal_y,  color='green')\n",
    "# plt.plot( np.sort(Y), predicted_marginal_y, linestyle='--', color='red')\n",
    "# plt.legend()\n",
    "plt.xticks([-5,0,5])\n",
    "plt.yticks([0,0.3,0.6])\n",
    "# plt.title(\"Actual vs Predicted Marginal P(y_2)\")\n",
    "# plt.tight_layout()\n",
    "plt.savefig('p_marg_y_2.pdf')  # Save the figure as PDF\n",
    "plt.show()\n",
    "plt.close()  # Close the figure to free memory\n",
    "\n",
    "# 4. Actual vs Predicted Marginal P(X)\n",
    "plt.figure(figsize=(2, 2), constrained_layout=True)\n",
    "plt.plot(np.sort(X), predicted_marginal_x, linestyle='--', color='red')\n",
    "plt.xticks([-5,0,5])\n",
    "plt.yticks([0,0.3,0.6])\n",
    "# plt.tight_layout()\n",
    "plt.savefig('p_y_1.pdf')  # Save the figure as PDF\n",
    "plt.show()\n",
    "plt.close()  # Close the figure to free memory\n",
    "\n",
    "# 5. Actual vs Predicted Marginal P(Y)\n",
    "plt.figure(figsize=(2, 2), constrained_layout=True)\n",
    "plt.plot( np.sort(Y), predicted_marginal_y, linestyle='--', color='red')\n",
    "plt.xticks([-5,0,5])\n",
    "plt.yticks([0,0.3,0.6])\n",
    "# plt.tight_layout()\n",
    "plt.savefig('p_y_2.pdf')  # Save the figure as PDF\n",
    "plt.show()\n",
    "plt.close()  # Close the figure to free memory"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tf",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> contents/plot_MI_circle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "from pathlib import Path\n",
    "from scipy.stats import wasserstein_distance as WD\n",
    "matplotlib.rcParams[\"text.usetex\"] = True\n",
    "matplotlib.rcParams[\"font.family\"] = \"serif\"\n",
    "matplotlib.rcParams[\"font.size\"] = \"35\"\n",
    "\n",
    "PATH = Path.cwd() / \"fig\" / \"circle\"\n",
    "PATH.mkdir(exist_ok=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_mnf = np.load(\"data/mnf_toy_circle_x2.npy\")\n",
    "nll = np.load(\"data/mnf_toy_circle_l2.npy\")\n",
    "x_mnf_marg = np.load(\"data/mnf_toy_circle_marg.npy\")\n",
    "x_profiti = np.load(\"data/profiti_toy_circle_x.npy\")\n",
    "x_profiti_marg = np.load(\"data/profiti_toy_circle_x_nc.npy\")\n",
    "x_gmix_1 = np.load(\"data/gmix_toy_circle_1_x.npy\")\n",
    "x_gmix_1_marg = np.load(\"data/gmix_toy_circle_1_marg.npy\")\n",
    "x_gmix_5 = np.load(\"data/gmix_toy_circle_5_x.npy\")\n",
    "x_gmix_10 = np.load(\"data/gmix_toy_circle_10_x.npy\")\n",
    "x_gmix_15 = np.load(\"data/gmix_toy_circle_15_x.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "MI_gau_mnf = 0.5*(WD(x_mnf[:,0], x_mnf_marg[:,0]) + WD(x_mnf[:,1],x_mnf_marg[:,1]))\n",
    "MI_gau_profiti = 0.5*(WD(x_profiti[:,0], x_profiti_marg[:,0]) + WD(x_profiti[:,1],x_profiti_marg[:,1]))\n",
    "MI_gau_gmix = 0.5*(WD(x_gmix_1[:,0], x_gmix_1_marg[:,0]) + WD(x_gmix_1[:,1],x_gmix_1_marg[:,1]))\n",
    "print(MI_gau_mnf, MI_gau_profiti, MI_gau_gmix)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "XLIM = np.array([-3, +3])\n",
    "YLIM = np.array([-3, +3])\n",
    "PLIM = np.array([0, +1.25])\n",
    "\n",
    "XTICKS = np.array([-2, -1, 0, 1, 2])\n",
    "YTICKS = np.array([-2, -1, 0, 1, 2])\n",
    "PTICKS = np.array([0, 0.25, 0.5, 0.75, 1])\n",
    "\n",
    "XTICKLABELS = []\n",
    "YTICKLABELS = []\n",
    "PTICKLABELS = []\n",
    "\n",
    "FIGSIZE = (3, 3)\n",
    "GRID = 1000  # gridsize for kde plot\n",
    "NUM = None  # How many samples to plot (None=all)\n",
    "\n",
    "nsams = 2000\n",
    "x_ = np.random.uniform(-1, 1, nsams)\n",
    "y = np.sqrt(1 - x_**2)\n",
    "y[nsams // 2 :] *= -1\n",
    "x_orig = np.concatenate([x_, y], 0) + np.random.randn(nsams * 2) * 0.05\n",
    "y_orig = np.concatenate([y, x_], 0) + np.random.randn(nsams * 2) * 0.05"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_lim_and_ticks(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(YLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(YTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(XTICKLABELS)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_orig, y_orig, s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gt_circle_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf[:, 0], x_mnf[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_profiti[:, 0], x_profiti[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_gmix_1[:, 0], x_gmix_1[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_joint.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def format_ax(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(PLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(PTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(PTICKLABELS)\n",
    "    ax.set_ylabel(\"\")\n",
    "    ax.legend([], [], frameon=False)\n",
    "\n",
    "\n",
    "nbins = 100\n",
    "\n",
    "fig, ax = fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "sns.kdeplot(x_orig, color=\"green\", fill=True, label=\"y1\")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gt_circle_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "sns.kdeplot(y_orig, color=\"green\", fill=True, label=\"y2\")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gt_circle_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_mnf_marg[:NUM, 0], color=\"red\", fill=True, label=\"predicted marginal\")\n",
    "sns.kdeplot(x_mnf[:NUM, 0], color=\"blue\", fill=True, label=\"integrated marginal\")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_y1_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_mnf_marg[:NUM, 1], color=\"red\", fill=True, label=\"predicted marginal\")\n",
    "sns.kdeplot(x_mnf[:NUM, 1], color=\"blue\", fill=True, label=\"integrated marginal\")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_y2_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_mnf[:NUM, 0], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_int_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_mnf[:NUM, 1], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_int_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_mnf_marg[:NUM, 0], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_pred_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_mnf_marg[:NUM, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_pred_y2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_profiti_marg[:NUM, 0],\n",
    "    color=\"red\",\n",
    "    fill=True,\n",
    "    label=\"predicted marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_profiti[:NUM, 0],\n",
    "    color=\"blue\",\n",
    "    fill=True,\n",
    "    label=\"integrated marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_y1_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_profiti_marg[:NUM, 1],\n",
    "    color=\"red\",\n",
    "    fill=True,\n",
    "    label=\"predicted marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_profiti[:NUM, 1],\n",
    "    color=\"blue\",\n",
    "    fill=True,\n",
    "    label=\"integrated marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_y2_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_profiti[:NUM, 0], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_int_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_profiti[:NUM, 1], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_int_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_profiti_marg[:NUM, 0], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_pred_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_profiti_marg[:NUM, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_circle_pred_y2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:NUM, 0],\n",
    "    color=\"red\",\n",
    "    fill=True,\n",
    "    label=\"predicted marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:NUM, 0],\n",
    "    color=\"blue\",\n",
    "    fill=True,\n",
    "    label=\"integrated marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_y1_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:NUM, 1],\n",
    "    color=\"red\",\n",
    "    fill=True,\n",
    "    label=\"predicted marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:NUM, 1],\n",
    "    color=\"blue\",\n",
    "    fill=True,\n",
    "    label=\"integrated marginal\",\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_y2_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:NUM, 0], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_int_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:NUM, 1], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_int_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:NUM, 0], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_pred_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:NUM, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_pred_y2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# gmix\n",
    "fig, ax = plt.subplots(figsize=(3, 3), constrained_layout=True)\n",
    "ax.scatter(x_orig, y_orig, s=1, c=\"orange\")\n",
    "ax.set_xlim(-1.2, 1.2)\n",
    "ax.set_ylim(-1.2, 1.2)\n",
    "ax.set_xticks([], [])\n",
    "ax.set_yticks([], [])\n",
    "fig.savefig(PATH / \"true_dist_circle.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3, 3), constrained_layout=True)\n",
    "ax.scatter(x_mnf[:4000, 0], x_mnf[:4000, 1], s=1, c=\"orange\")\n",
    "ax.set_xlim(-1.2, 1.2)\n",
    "ax.set_ylim(-1.2, 1.2)\n",
    "ax.set_xticks([], [])\n",
    "ax.set_yticks([], [])\n",
    "fig.savefig(PATH / \"mymodel_circle.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3, 3), constrained_layout=True)\n",
    "ax.scatter(x_gmix_1[:4000, 0], x_gmix_1[:4000, 1], s=1, c=\"orange\")\n",
    "ax.set_xlim(-1.2, 1.2)\n",
    "ax.set_ylim(-1.2, 1.2)\n",
    "ax.set_xticks([], [])\n",
    "ax.set_yticks([], [])\n",
    "fig.savefig(PATH / \"g_mix_1_circle.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3, 3), constrained_layout=True)\n",
    "ax.scatter(x_gmix_5[:4000, 0], x_gmix_5[:4000, 1], s=1, c=\"orange\")\n",
    "ax.set_xlim(-1.2, 1.2)\n",
    "ax.set_ylim(-1.2, 1.2)\n",
    "ax.set_xticks([], [])\n",
    "ax.set_yticks([], [])\n",
    "fig.savefig(PATH / \"g_mix_5_circle.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3, 3), constrained_layout=True)\n",
    "ax.scatter(x_gmix_10[:4000, 0], x_gmix_10[:4000, 1], s=1, c=\"orange\")\n",
    "ax.set_xlim(-1.2, 1.2)\n",
    "ax.set_ylim(-1.2, 1.2)\n",
    "ax.set_xticks([], [])\n",
    "ax.set_yticks([], [])\n",
    "fig.savefig(PATH / \"g_mix_10_circle.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3, 3), constrained_layout=True)\n",
    "ax.scatter(x_gmix_15[:4000, 0], x_gmix_15[:4000, 1], s=1, c=\"orange\")\n",
    "ax.set_xlim(-1.2, 1.2)\n",
    "ax.set_ylim(-1.2, 1.2)\n",
    "ax.set_xticks([], [])\n",
    "ax.set_yticks([], [])\n",
    "fig.savefig(PATH / \"g_mix_15_circle.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> contents/plot_MI_toy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "from pathlib import Path\n",
    "from scipy.stats import wasserstein_distance as WD\n",
    "matplotlib.rcParams[\"text.usetex\"] = True\n",
    "matplotlib.rcParams[\"font.family\"] = \"serif\"\n",
    "matplotlib.rcParams[\"font.size\"] = \"35\"\n",
    "\n",
    "PATH = Path.cwd() / \"fig\" / \"toy\"\n",
    "PATH.mkdir(exist_ok=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_mnf = np.load(\"data/mnf_toy_gaussian2_x2.npy\")\n",
    "nll = np.load(\"data/mnf_toy_gaussian2_l2.npy\")\n",
    "x_mnf_marg = np.load(\"data/mnf_toy_gaussian2_marg.npy\")\n",
    "x_profiti = np.load(\"data/profiti_toy_gaussian2_x.npy\")\n",
    "x_profiti_marg = np.load(\"data/profiti_toy_gaussian2_x_nc.npy\")\n",
    "x_gmix_1 = np.load(\"data/gmix_toy_gaussian2_1_x.npy\")\n",
    "x_gmix_1_marg = np.load(\"data/gmix_toy_gaussian2_1_marg.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "MI_gau_mnf = 0.5*(WD(x_mnf[:,0], x_mnf_marg[:,0]) + WD(x_mnf[:,1],x_mnf_marg[:,1]))\n",
    "MI_gau_profiti = 0.5*(WD(x_profiti[:,0], x_profiti_marg[:,0]) + WD(x_profiti[:,1],x_profiti_marg[:,1]))\n",
    "MI_gau_gmix = 0.5*(WD(x_gmix_1[:,0], x_gmix_1_marg[:,0]) + WD(x_gmix_1[:,1],x_gmix_1_marg[:,1]))\n",
    "print(MI_gau_mnf, MI_gau_profiti, MI_gau_gmix)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "XLIM = np.array([-10, +10])\n",
    "YLIM = np.array([-10, +10])\n",
    "PLIM = np.array([0, +1.25])\n",
    "\n",
    "XTICKS = np.array([-20 / 3, -10 / 3, 0, 10 / 3, 20 / 3])\n",
    "YTICKS = np.array([-20 / 3, -10 / 3, 0, 10 / 3, 20 / 3])\n",
    "PTICKS = np.array([0, 0.25, 0.5, 0.75, 1])\n",
    "\n",
    "XTICKLABELS = []\n",
    "YTICKLABELS = []\n",
    "PTICKLABELS = []\n",
    "\n",
    "FIGSIZE = (3, 3)\n",
    "GRID = 1000  # gridsize for kde plot\n",
    "NUM = None  # How many samples to plot (None=all)\n",
    "\n",
    "n = 6000\n",
    "x_orig = np.random.normal(0, 1, [n, 2, 1])\n",
    "cov = np.array([[1, 0], [1, 1]])\n",
    "\n",
    "y_orig = np.matmul(cov, x_orig)\n",
    "y_orig = np.sign(y_orig) * (y_orig**2)\n",
    "x_orig = y_orig[:, 0].squeeze()\n",
    "y_orig = y_orig[:, 1].squeeze()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# RESCALE (so that same axes as circle plot)\n",
    "SCALE = 3 / 10\n",
    "XLIM = XLIM * SCALE\n",
    "YLIM = YLIM * SCALE\n",
    "XTICKS = XTICKS * SCALE\n",
    "YTICKS = YTICKS * SCALE\n",
    "\n",
    "x_orig = x_orig * SCALE\n",
    "y_orig = y_orig * SCALE\n",
    "x_mnf = x_mnf * SCALE\n",
    "x_mnf_marg = x_mnf_marg * SCALE\n",
    "x_profiti = x_profiti * SCALE\n",
    "x_profiti_marg = x_profiti_marg * SCALE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_lim_and_ticks(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(YLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(YTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(XTICKLABELS)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_orig, y_orig, s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gt_toy_joint.pdf\")\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf[:, 0], x_mnf[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_toy_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_profiti[:, 0], x_profiti[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_gmix_1[:, 0], x_gmix_1[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_joint.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def format_ax(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(PLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(PTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(PTICKLABELS)\n",
    "    ax.set_ylabel(\"\")\n",
    "    ax.legend([], [], frameon=False)\n",
    "\n",
    "\n",
    "nbins = 100\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "sns.kdeplot(x_orig, color=\"green\", label=\"y1\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gt_toy_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "sns.kdeplot(y_orig, color=\"green\", label=\"y2\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gt_toy_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_mnf_marg[:, 0], color=\"red\", label=\"predicted marginal\", fill=True, gridsize=GRID\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_mnf[:, 0], color=\"blue\", label=\"integrated marginal\", fill=True, gridsize=GRID\n",
    ")\n",
    "format_ax(ax)\n",
    "ax.legend([], [], frameon=False)\n",
    "\n",
    "fig.savefig(PATH / \"mnf_toy_y1_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_mnf_marg[:, 1], color=\"red\", label=\"predicted marginal\", fill=True, gridsize=GRID\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_mnf[:, 1], color=\"blue\", label=\"integrated marginal\", fill=True, gridsize=GRID\n",
    ")\n",
    "format_ax(ax)\n",
    "ax.legend([], [], frameon=False)\n",
    "\n",
    "fig.savefig(PATH / \"mnf_toy_y2_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_mnf[:, 0], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_toy_int_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_mnf[:, 1], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "ax.legend([], [], frameon=False)\n",
    "\n",
    "fig.savefig(PATH / \"mnf_toy_int_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_mnf_marg[:, 0], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_toy_pred_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_mnf_marg[:, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"mnf_toy_pred_y2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_profiti_marg[:2000, 0],\n",
    "    color=\"red\",\n",
    "    label=\"predicted marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_profiti[:2000, 0],\n",
    "    color=\"blue\",\n",
    "    label=\"integrated marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_y1_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_profiti_marg[:2000, 1],\n",
    "    color=\"red\",\n",
    "    label=\"predicted marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_profiti[:2000, 1],\n",
    "    color=\"blue\",\n",
    "    label=\"integrated marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_y2_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_profiti[:2000, 0], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_int_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_profiti[:2000, 1], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_int_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_profiti_marg[:2000, 0], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_pred_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_profiti_marg[:2000, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"profiti_toy_pred_y2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def format_ax(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(PLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(PTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(PTICKLABELS)\n",
    "    ax.set_ylabel(\"\")\n",
    "    ax.legend([], [], frameon=False)\n",
    "\n",
    "\n",
    "nbins = 100\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:2000, 0],\n",
    "    color=\"red\",\n",
    "    label=\"predicted marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:2000, 0],\n",
    "    color=\"blue\",\n",
    "    label=\"integrated marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_y1_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:2000, 1],\n",
    "    color=\"red\",\n",
    "    label=\"predicted marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "sns.kdeplot(\n",
    "    x_gmix_1_marg[:2000, 1],\n",
    "    color=\"blue\",\n",
    "    label=\"integrated marginal\",\n",
    "    fill=True,\n",
    "    gridsize=GRID,\n",
    ")\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_y2_both.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:2000, 0], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_int_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:2000, 1], color=\"blue\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_int_y2.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,0], bins = nbins, density=True, color='green', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:2000, 0], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_pred_y1.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_gmix_1_marg[:2000, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)\n",
    "fig.savefig(PATH / \"gmix_toy_pred_y2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "# ax.hist(x_marg[:2000,1], bins = nbins, density=True, color='blue', alpha=0.4);\n",
    "sns.kdeplot(x_profiti_marg[:, 1], color=\"red\", fill=True, gridsize=GRID)\n",
    "format_ax(ax)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> contents/plot_mnf_circle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "from pathlib import Path\n",
    "\n",
    "matplotlib.rcParams[\"text.usetex\"] = True\n",
    "matplotlib.rcParams[\"font.family\"] = \"serif\"\n",
    "matplotlib.rcParams[\"font.size\"] = \"35\"\n",
    "\n",
    "PATH = Path.cwd() / \"fig\" / \"circle\"\n",
    "PATH.mkdir(exist_ok=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_mnf_1 = np.load(\"data/mnf_toy_circle_1_x2.npy\")\n",
    "x_mnf_2 = np.load(\"data/mnf_toy_circle_2_x2.npy\")\n",
    "x_mnf_3 = np.load(\"data/mnf_toy_circle_3_x2.npy\")\n",
    "x_mnf_4 = np.load(\"data/mnf_toy_circle_4_x2.npy\")\n",
    "x_mnf_5 = np.load(\"data/mnf_toy_circle_5_x2.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "XLIM = np.array([-2, +2])\n",
    "YLIM = np.array([-2, +2])\n",
    "PLIM = np.array([0, +1.25])\n",
    "\n",
    "XTICKS = np.array([-1, 0, 1])\n",
    "YTICKS = np.array([-1, 0, 1])\n",
    "PTICKS = np.array([0, 0.25, 0.5, 0.75, 1])\n",
    "\n",
    "XTICKLABELS = []\n",
    "YTICKLABELS = []\n",
    "PTICKLABELS = []\n",
    "\n",
    "FIGSIZE = (3, 3)\n",
    "GRID = 1000  # gridsize for kde plot\n",
    "NUM = None  # How many samples to plot (None=all)\n",
    "\n",
    "nsams = 2000\n",
    "x_ = np.random.uniform(-1, 1, nsams)\n",
    "y = np.sqrt(1 - x_**2)\n",
    "y[nsams // 2 :] *= -1\n",
    "x_orig = np.concatenate([x_, y], 0) + np.random.randn(nsams * 2) * 0.05\n",
    "y_orig = np.concatenate([y, x_], 0) + np.random.randn(nsams * 2) * 0.05"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_lim_and_ticks(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(YLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(YTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(XTICKLABELS)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_orig, y_orig, s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gt_circle_joint_mnf.pdf\")\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf_1[:, 0], x_mnf_1[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_1_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf_2[:, 0], x_mnf_2[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_2_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf_3[:, 0], x_mnf_3[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_3_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf_4[:, 0], x_mnf_4[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_4_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_mnf_5[:, 0], x_mnf_5[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"mnf_circle_5_joint.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_gmix_1 = np.load(\"data/gmix_toy_circle_1_x.npy\")\n",
    "x_gmix_5 = np.load(\"data/gmix_toy_circle_5_x.npy\")\n",
    "x_gmix_10 = np.load(\"data/gmix_toy_circle_10_x.npy\")\n",
    "x_gmix_15 = np.load(\"data/gmix_toy_circle_15_x.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_lim_and_ticks(ax):\n",
    "    ax.set_xlim(XLIM)\n",
    "    ax.set_ylim(YLIM)\n",
    "    ax.set_xticks(XTICKS)\n",
    "    ax.set_yticks(YTICKS)\n",
    "    ax.set_xticklabels(XTICKLABELS)\n",
    "    ax.set_yticklabels(XTICKLABELS)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_gmix_1[:, 0], x_gmix_1[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_1_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_gmix_5[:, 0], x_gmix_5[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_5_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_gmix_10[:, 0], x_gmix_10[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_10_joint.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=FIGSIZE, constrained_layout=True)\n",
    "ax.scatter(x_gmix_15[:, 0], x_gmix_15[:, 1], s=1, c=\"orange\")\n",
    "set_lim_and_ticks(ax)\n",
    "fig.savefig(PATH / \"gmix_circle_15_joint.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

